A non-planar two-loop three-point function beyond multiple polylogarithms

We consider the analytic calculation of a two-loop non-planar three-point function which contributes to the two-loop amplitudes for $t \bar{t}$ production and $\gamma \gamma$ production in gluon fusion through a massive top-quark loop. All subtopology integrals can be written in terms of multiple polylogarithms over an irrational alphabet and we employ a new method for the integration of the differential equations which does not rely on the rationalization of the latter. The top topology integrals, instead, in spite of the absence of a massive three-particle cut, cannot be evaluated in terms of multiple polylogarithms and require the introduction of integrals over complete elliptic integrals and polylogarithms. We provide one-fold integral representations for the solutions and continue them analytically to all relevant regions of the phase space in terms of real function, extracting all imaginary parts explicitly. The numerical evaluation of our expressions becomes straightforward in this way.

==> anc/sol-subtopos.m <==
(*
* "A non-planar two-loop three-point function beyond multiple polylogarithms"
* Andreas von Manteuffel, Lorenzo Tancredi
*
* This Mathematica readable file contains solutions for the canonical
* master integrals of the subtopologies, m1...m9, defined in eq. (2.3).
*
* The solutions are given in the Euclidean domain with
*
*      s < -4 m2
*
* and expressed in terms of Li_{2,2} functions,
*
*      Li[2, 2, y_, z_] -> G[{0, 1/y, 0, 1/(y*z)}, 1]
*
* classical polylogarithms and standard logarithms. The arguments of these
* functions are built from letters l1,...,l5, which are kinematic functions
* of the momentum squared s and the mass squared m2.
*
* The integration measure is defined in eq. (2.1)-(2.2). In particular, it
* contains the factor
*
*      ( (m2)^e/(i Pi^(2-e) Gamma[1+e]) )^2   
*
* where e = (4-d)/2 and d is the number of space-time dimensions.
*
* The file contains a list { sol, ldef, xdef }, where sol = {sol1..sol9}
* contains solutions for the integrals m1..m9, ldef defines the letters l1..l5
* and xdef defines x in terms of s and m2.
*
*)

{{1, -1 + 2*e*Log[l1] + e^2*(Pi^2/6 - 2*Log[l1]^2) + 
   e^3*(-(Pi^2*Log[l1])/3 + (4*Log[l1]^3)/3 + 2*Zeta[3]) + 
   e^4*(Pi^4/40 + (Pi^2*Log[l1]^2)/3 - (2*Log[l1]^4)/3 - 4*Log[l1]*Zeta[3]), 
  4*e^2*Log[l2]^2 + e^3*((-10*Pi^2*Log[l2])/3 + 8*Log[l1]*Log[l2]^2 - 
     20*Log[l2]^3 + 4*Pi^2*Log[l3] + 12*Log[l2]*Log[l3]^2 - 8*Log[l3]^3 - 
     16*Log[l2]*PolyLog[2, l2^(-2)] + 24*Log[l2]*PolyLog[2, 1/(l2*l3)] - 
     12*PolyLog[3, l2^(-2)] + 24*PolyLog[3, 1/(l2*l3)] + 
     24*PolyLog[3, l2/l3] - 30*Zeta[3]) + 
   e^4*((-61*Pi^4)/180 - 24*Li[2, 2, -1, -l2^(-2)] - 2*Pi^2*Log[l1]^2 - 
     Log[l1]^4 + (8*Pi^2*Log[l1]*Log[l2])/3 + 4*Log[l1]^3*Log[l2] - 
     (62*Pi^2*Log[l2]^2)/3 + 10*Log[l1]^2*Log[l2]^2 - 76*Log[l1]*Log[l2]^3 - 
     (26*Log[l2]^4)/3 + 8*Pi^2*Log[l1]*Log[l3] + 8*Pi^2*Log[l2]*Log[l3] + 
     24*Log[l1]^2*Log[l2]*Log[l3] + 60*Log[l2]^3*Log[l3] + 2*Pi^2*Log[l3]^2 + 
     66*Log[l2]^2*Log[l3]^2 - 16*Log[l1]*Log[l3]^3 - 44*Log[l2]*Log[l3]^3 - 
     9*Log[l3]^4 - (4*Pi^2*PolyLog[2, l2^(-2)])/3 + 
     32*Log[l1]*Log[l2]*PolyLog[2, l2^(-2)] - 
     40*Log[l2]^2*PolyLog[2, l2^(-2)] + 48*Log[l2]*Log[l3]*
      PolyLog[2, l2^(-2)] + 24*Log[l3]^2*PolyLog[2, l2^(-2)] - 
     8*PolyLog[2, l2^(-2)]^2 + 4*Pi^2*PolyLog[2, 1/(l2*l3)] - 
     48*Log[l1]*Log[l2]*PolyLog[2, 1/(l2*l3)] + 
     60*Log[l2]^2*PolyLog[2, 1/(l2*l3)] - 72*Log[l2]*Log[l3]*
      PolyLog[2, 1/(l2*l3)] - 36*Log[l3]^2*PolyLog[2, 1/(l2*l3)] + 
     48*PolyLog[2, l2^(-2)]*PolyLog[2, 1/(l2*l3)] - 
     36*PolyLog[2, 1/(l2*l3)]^2 - 112*Log[l2]*PolyLog[3, l2^(-2)] - 
     32*Log[l2]*PolyLog[3, l1/l2] - 48*Log[l2]*
      PolyLog[3, -(1/(l1*l2^2*l3))] + 48*Log[l1]*PolyLog[3, 1/(l2*l3)] + 
     24*Log[l2]*PolyLog[3, 1/(l2*l3)] + 48*Log[l1]*PolyLog[3, l2/l3] + 
     72*Log[l2]*PolyLog[3, l2/l3] + 36*PolyLog[4, -l2^(-2)] - 
     12*PolyLog[4, l2^(-2)] - 24*PolyLog[4, -(1/(l1*l2))] + 
     24*PolyLog[4, l1/l2] - 84*Log[l1]*Zeta[3] + 28*Log[l2]*Zeta[3]), 
  2*e*Log[l2] + e^2*(Pi^2/6 - 4*Log[l1]*Log[l2] + 5*Log[l2]^2 - 
     6*Log[l2]*Log[l3] - 3*Log[l3]^2 + 2*PolyLog[2, l2^(-2)] - 
     6*PolyLog[2, 1/(l2*l3)]) + e^3*(Pi^2*Log[l1] + Log[l1]^3 - 
     (16*Pi^2*Log[l2])/3 + 6*Log[l1]^2*Log[l2] - 20*Log[l1]*Log[l2]^2 - 
     (20*Log[l2]^3)/3 + 3*Pi^2*Log[l3] + 3*Log[l1]^2*Log[l3] + 
     12*Log[l1]*Log[l2]*Log[l3] + 3*Log[l1]*Log[l3]^2 + 
     18*Log[l2]*Log[l3]^2 - 3*Log[l3]^3 - 16*PolyLog[3, l2^(-2)] - 
     8*PolyLog[3, l1/l2] - 6*PolyLog[3, -(1/(l1*l2^2*l3))] + 
     24*PolyLog[3, l2/l3] - 5*Zeta[3]) + 
   e^4*((-19*Pi^4)/45 + 12*Li[2, 2, -(1/(l1*l2)), l1/l2] + 
     (13*Pi^2*Log[l1]^2)/6 + (7*Log[l1]^4)/12 + (4*Pi^2*Log[l1]*Log[l2])/3 + 
     (34*Log[l1]^3*Log[l2])/3 - (101*Pi^2*Log[l2]^2)/3 - 
     22*Log[l1]^2*Log[l2]^2 + 44*Log[l1]*Log[l2]^3 - (412*Log[l2]^4)/3 - 
     3*Pi^2*Log[l1]*Log[l3] - 3*Log[l1]^3*Log[l3] + 38*Pi^2*Log[l2]*Log[l3] - 
     18*Log[l1]^2*Log[l2]*Log[l3] + 12*Log[l1]*Log[l2]^2*Log[l3] + 
     184*Log[l2]^3*Log[l3] - (3*Pi^2*Log[l3]^2)/2 - 
     (9*Log[l1]^2*Log[l3]^2)/2 - 18*Log[l1]*Log[l2]*Log[l3]^2 + 
     18*Log[l2]^2*Log[l3]^2 - 3*Log[l1]*Log[l3]^3 - 78*Log[l2]*Log[l3]^3 - 
     (3*Log[l3]^4)/4 - 6*Log[l1]^2*PolyLog[2, l2^(-2)] + 
     12*Log[l1]*Log[l2]*PolyLog[2, l2^(-2)] - 
     54*Log[l2]^2*PolyLog[2, l2^(-2)] - 6*PolyLog[2, l2^(-2)]^2 + 
     72*Log[l2]^2*PolyLog[2, 1/(l2*l3)] - 120*Log[l2]*PolyLog[3, l2^(-2)] + 
     24*Log[l3]*PolyLog[3, l2^(-2)] - 48*Log[l2]*PolyLog[3, l1/l2] + 
     48*Log[l3]*PolyLog[3, l1/l2] + 144*Log[l2]*PolyLog[3, 1/(l2*l3)] + 
     144*Log[l2]*PolyLog[3, l2/l3] - 264*PolyLog[4, -l2^(-2)] - 
     164*PolyLog[4, l2^(-2)] + 32*PolyLog[4, -(1/(l1*l2))] - 
     4*PolyLog[4, l1/l2] - 18*PolyLog[4, -(1/(l1*l2^2*l3))] - 
     72*PolyLog[4, 1/(l2*l3)] + 72*PolyLog[4, l2/l3] - 
     18*PolyLog[4, (l1*l3)/l2^2] - 172*Log[l2]*Zeta[3] - 24*Log[l3]*Zeta[3]), 
  e^3*((Pi^2*Log[l4])/3 + (4*Log[l4]^3)/3 - 2*PolyLog[3, -l4^(-2)] + 
     2*Zeta[3]) + e^4*(-Pi^4/72 - 8*Li[2, 2, -1, -l4^(-2)] + 
     (4*Pi^2*Log[l1]^2)/3 - (5*Log[l1]^4)/6 - (8*Pi^2*Log[l1]*Log[l4])/3 + 
     (4*Log[l1]^3*Log[l4])/3 + (Pi^2*Log[l4]^2)/3 - 6*Log[l1]^2*Log[l4]^2 + 
     (64*Log[l1]*Log[l4]^3)/3 - (35*Log[l4]^4)/3 + (2*Pi^2*Log[l1]*Log[l5])/
      3 + (2*Log[l1]^3*Log[l5])/3 + (2*Pi^2*Log[l4]*Log[l5])/3 + 
     4*Log[l1]^2*Log[l4]*Log[l5] - 24*Log[l1]*Log[l4]^2*Log[l5] + 
     (16*Log[l4]^3*Log[l5])/3 - (2*Pi^2*Log[l5]^2)/3 + Log[l1]^2*Log[l5]^2 + 
     4*Log[l1]*Log[l4]*Log[l5]^2 + 4*Log[l4]^2*Log[l5]^2 + 
     (2*Log[l1]*Log[l5]^3)/3 - (4*Log[l4]*Log[l5]^3)/3 - Log[l5]^4/2 - 
     (4*Pi^2*PolyLog[2, -l4^(-2)])/3 - 4*Log[l4]^2*PolyLog[2, -l4^(-2)] - 
     8*Log[l4]*Log[l5]*PolyLog[2, -l4^(-2)] + 
     4*Log[l5]^2*PolyLog[2, -l4^(-2)] - 4*PolyLog[2, -l4^(-2)]^2 + 
     (2*Pi^2*PolyLog[2, -(1/(l4*l5))])/3 + 8*Log[l4]^2*
      PolyLog[2, -(1/(l4*l5))] + 8*PolyLog[2, -l4^(-2)]*
      PolyLog[2, -(1/(l4*l5))] - 8*Log[l1]*PolyLog[3, -l4^(-2)] + 
     16*Log[l4]*PolyLog[3, -l4^(-2)] - 16*Log[l5]*PolyLog[3, -l4^(-2)] - 
     16*Log[l1]*PolyLog[3, l4^(-2)] + 12*PolyLog[4, -l4^(-2)] - 
     4*PolyLog[4, l4^(-2)] - 12*PolyLog[4, 1/(l1*l4)] - 
     12*PolyLog[4, l4/l1] + 4*PolyLog[4, -(1/(l1*l4^2*l5))] - 
     16*PolyLog[4, -(1/(l4*l5))] - 4*PolyLog[4, (l1*l5)/l4^2] + 
     16*PolyLog[4, l5/l4] - 4*Log[l1]*Zeta[3] + 12*Log[l4]*Zeta[3] - 
     12*Log[l5]*Zeta[3]), 
  e^2*(Pi^2/6 + 2*Log[l4]^2 + 2*PolyLog[2, -l4^(-2)]) + 
   e^3*(-(Pi^2*Log[l1]) - (2*Log[l1]^3)/3 + (5*Pi^2*Log[l4])/3 - 
     6*Log[l1]^2*Log[l4] + 22*Log[l1]*Log[l4]^2 - (70*Log[l4]^3)/3 - 
     (4*Pi^2*Log[l5])/3 - 8*Log[l1]*Log[l4]*Log[l5] + 20*Log[l4]^2*Log[l5] - 
     4*Log[l1]*Log[l5]^2 - 4*Log[l4]*Log[l5]^2 - (4*Log[l5]^3)/3 - 
     8*Log[l1]*PolyLog[2, -(1/(l4*l5))] + 10*PolyLog[3, -l4^(-2)] + 
     12*PolyLog[3, l4^(-2)] + 4*PolyLog[3, 1/(l1*l4)] + 
     8*PolyLog[3, -(1/(l4*l5))] + 4*PolyLog[3, (l1*l5)/l4^2] - 8*Zeta[3]) + 
   e^4*((-7*Pi^4)/60 + 4*Li[2, 2, 1/(l1*l4), l1/l4] + Pi^2*Log[l1]^2 + 
     Log[l1]^4/6 - (10*Pi^2*Log[l1]*Log[l4])/3 + (10*Log[l1]^3*Log[l4])/3 + 
     (2*Pi^2*Log[l4]^2)/3 - 21*Log[l1]^2*Log[l4]^2 + 46*Log[l1]*Log[l4]^3 - 
     (169*Log[l4]^4)/6 + (8*Pi^2*Log[l1]*Log[l5])/3 + 
     (4*Log[l1]^3*Log[l5])/3 - (2*Pi^2*Log[l4]*Log[l5])/3 + 
     8*Log[l1]^2*Log[l4]*Log[l5] - 40*Log[l1]*Log[l4]^2*Log[l5] + 
     (80*Log[l4]^3*Log[l5])/3 + (Pi^2*Log[l5]^2)/3 + 2*Log[l1]^2*Log[l5]^2 + 
     8*Log[l1]*Log[l4]*Log[l5]^2 - 4*Log[l4]^2*Log[l5]^2 + 
     4*Log[l1]*Log[l5]^3 + Log[l5]^4/3 - 2*Log[l1]^2*PolyLog[2, -l4^(-2)] + 
     4*Log[l1]*Log[l4]*PolyLog[2, -l4^(-2)] - 
     2*Log[l4]^2*PolyLog[2, -l4^(-2)] - 2*PolyLog[2, -l4^(-2)]^2 - 
     (2*Pi^2*PolyLog[2, -(1/(l4*l5))])/3 + 8*Log[l1]^2*
      PolyLog[2, -(1/(l4*l5))] + 8*Log[l4]*PolyLog[3, -l4^(-2)] - 
     8*Log[l5]*PolyLog[3, -l4^(-2)] - 16*Log[l1]*PolyLog[3, l4^(-2)] + 
     16*Log[l4]*PolyLog[3, 1/(l1*l4)] - 16*Log[l5]*PolyLog[3, 1/(l1*l4)] - 
     32*Log[l1]*PolyLog[3, -(1/(l4*l5))] - 40*PolyLog[4, -l4^(-2)] - 
     28*PolyLog[4, l4^(-2)] + 12*PolyLog[4, 1/(l1*l4)] - 
     8*PolyLog[4, -(1/(l1*l4^2*l5))] + 16*PolyLog[4, -(1/(l4*l5))] - 
     8*PolyLog[4, (l1*l5)/l4^2] + 16*PolyLog[4, l5/l4] + 16*Log[l1]*Zeta[3] - 
     8*Log[l4]*Zeta[3] + 8*Log[l5]*Zeta[3]), 
  e^3*(8*Log[l1]*Log[l2]^2 - (16*Log[l2]^3)/3 - 
     8*Log[l2]*PolyLog[2, l2^(-2)] - 4*PolyLog[3, l2^(-2)] + 4*Zeta[3]) + 
   e^4*((-14*Pi^4)/45 - 24*Li[2, 2, -1, -l2^(-2)] - 2*Pi^2*Log[l1]^2 - 
     Log[l1]^4 - (8*Pi^2*Log[l1]*Log[l2])/3 + (7*Pi^2*Log[l2]^2)/3 + 
     2*Log[l1]^2*Log[l2]^2 - 36*Log[l1]*Log[l2]^3 + 19*Log[l2]^4 + 
     8*Pi^2*Log[l1]*Log[l3] - 6*Pi^2*Log[l2]*Log[l3] + 
     12*Log[l1]^2*Log[l2]*Log[l3] + Pi^2*Log[l3]^2 + 
     12*Log[l1]*Log[l2]*Log[l3]^2 - 16*Log[l1]*Log[l3]^3 + 
     4*Log[l2]*Log[l3]^3 - (2*Pi^2*PolyLog[2, l2^(-2)])/3 + 
     16*Log[l1]*Log[l2]*PolyLog[2, l2^(-2)] - 
     20*Log[l2]^2*PolyLog[2, l2^(-2)] + 24*Log[l2]*Log[l3]*
      PolyLog[2, l2^(-2)] + 12*Log[l3]^2*PolyLog[2, l2^(-2)] - 
     4*PolyLog[2, l2^(-2)]^2 + 2*Pi^2*PolyLog[2, 1/(l2*l3)] + 
     24*PolyLog[2, l2^(-2)]*PolyLog[2, 1/(l2*l3)] - 
     48*Log[l2]*PolyLog[3, l2^(-2)] - 24*Log[l2]*
      PolyLog[3, -(1/(l1*l2^2*l3))] + 48*Log[l1]*PolyLog[3, 1/(l2*l3)] + 
     24*Log[l2]*PolyLog[3, 1/(l2*l3)] + 48*Log[l1]*PolyLog[3, l2/l3] - 
     24*Log[l2]*PolyLog[3, l2/l3] + 36*PolyLog[4, -l2^(-2)] - 
     12*PolyLog[4, l2^(-2)] - 24*PolyLog[4, -(1/(l1*l2))] + 
     24*PolyLog[4, l1/l2] - 84*Log[l1]*Zeta[3] + 48*Log[l2]*Zeta[3]), 
  e^4*((-7*Pi^4)/45 - (2*Pi^2*Log[l1]^2)/3 - Log[l1]^4/3 - 
    (4*Pi^2*Log[l1]*Log[l2])/3 - (4*Log[l1]^3*Log[l2])/3 + 2*Pi^2*Log[l2]^2 - 
    2*Log[l1]^2*Log[l2]^2 + (44*Log[l1]*Log[l2]^3)/3 - (29*Log[l2]^4)/3 + 
    8*Log[l2]*PolyLog[3, l2^(-2)] + 16*Log[l2]*PolyLog[3, l1/l2] - 
    8*PolyLog[4, -(1/(l1*l2))] + 8*PolyLog[4, l1/l2] - 8*Log[l2]*Zeta[3]), 
  e^4*((23*Pi^4)/360 + (Pi^2*Log[l1]^2)/3 + Log[l1]^4/6 + 
    (2*Pi^2*Log[l1]*Log[l2])/3 + (2*Log[l1]^3*Log[l2])/3 - Pi^2*Log[l2]^2 + 
    Log[l1]^2*Log[l2]^2 - (22*Log[l1]*Log[l2]^3)/3 + (29*Log[l2]^4)/6 + 
    (2*Pi^2*Log[l1]*Log[l4])/3 - (Pi^2*Log[l4]^2)/3 + 
    (8*Log[l1]*Log[l4]^3)/3 - 2*Log[l4]^4 - (Pi^2*PolyLog[2, -l4^(-2)])/3 - 
    4*Log[l4]^2*PolyLog[2, -l4^(-2)] - 2*PolyLog[2, -l4^(-2)]^2 - 
    4*Log[l2]*PolyLog[3, l2^(-2)] - 8*Log[l2]*PolyLog[3, l1/l2] - 
    4*Log[l1]*PolyLog[3, -l4^(-2)] + 4*PolyLog[4, -(1/(l1*l2))] - 
    4*PolyLog[4, l1/l2] + 4*Log[l1]*Zeta[3] + 4*Log[l2]*Zeta[3])}, 
 {l1 -> Sqrt[x], l2 -> (Sqrt[x] + Sqrt[4 + x])/2, l3 -> Sqrt[4 + x], 
  l4 -> (Sqrt[-4 + x] + Sqrt[x])/2, l5 -> Sqrt[-4 + x]}, {x -> -(s/m2)}}

